The Rate-Distortion Risk in Estimation from Compressed Data

Consider the problem of estimating a latent signal from a lossy compressed version of the data when the compressor is agnostic to the relation between the signal and the data. This situation arises in a host of modern applications when data is transmitted or stored prior to determining the downstream inference task. Given a bitrate constraint and a distortion measure between the data and its compressed version, let us consider the joint distribution achieving Shannon's rate-distortion (RD) function. Given an estimator and a loss function associated with the downstream inference task, define the rate-distortion risk as the expected loss under the RD-achieving distribution. We provide general conditions under which the operational risk in estimating from the compressed data is asymptotically equivalent to the RD risk. The main theoretical tools to prove this equivalence are transportation-cost inequalities in conjunction with properties of compression codes achieving Shannon's RD function. Whenever such equivalence holds, a recipe for designing estimators from datasets undergoing lossy compression without specifying the actual compression technique emerges: design the estimator to minimize the RD risk. Our conditions simplified in the special cases of discrete memoryless or multivariate normal data. For these scenarios, we derive explicit expressions for the RD risk of several estimators and compare them to the optimal source coding performance associated with full knowledge of the relation between the latent signal and the data.

==> Figs/figs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "import matplotlib as mpl\n",
    "\n",
    "from scipy import optimize\n",
    "\n",
    "mpl.rcParams['figure.figsize'] = [10.0, 7.0]\n",
    "mpl.rcParams['figure.dpi'] = 80\n",
    "mpl.rcParams['savefig.dpi'] = 100\n",
    "mpl.rcParams['font.size'] = 14\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.7/site-packages/ipykernel_launcher.py:21: RuntimeWarning: divide by zero encountered in log\n",
      "/usr/local/lib/python3.7/site-packages/ipykernel_launcher.py:21: RuntimeWarning: invalid value encountered in multiply\n"
     ]
    },
    {
     "ename": "NameError",
     "evalue": "name 'palpha' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-34-f80b67f02823>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     34\u001b[0m \u001b[0mRO\u001b[0m\u001b[0;34m=\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mr\u001b[0m \u001b[0;34m:\u001b[0m \u001b[0mH\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlog\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpalpha\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlog\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpo\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mal\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlog\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mal\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mDO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     35\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 36\u001b[0;31m \u001b[0mi\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwhere\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mabs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mRO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m<\u001b[0m\u001b[0;36m.0001\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     37\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mRO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mDO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-34-f80b67f02823>\u001b[0m in \u001b[0;36m<lambda>\u001b[0;34m(r)\u001b[0m\n\u001b[1;32m     32\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     33\u001b[0m \u001b[0mDO\u001b[0m\u001b[0;34m=\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mr\u001b[0m \u001b[0;34m:\u001b[0m \u001b[0;34m-\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpalpha\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpalpha\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpo\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mal\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpo\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mal\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mal\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mal\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 34\u001b[0;31m \u001b[0mRO\u001b[0m\u001b[0;34m=\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mr\u001b[0m \u001b[0;34m:\u001b[0m \u001b[0mH\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlog\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpalpha\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlog\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpo\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mal\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlog\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mexp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mal\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbeb\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mbe\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mDO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     35\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     36\u001b[0m \u001b[0mi\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwhere\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mabs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mRO\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m<\u001b[0m\u001b[0;36m.0001\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'palpha' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x560 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# indirect DR\n",
    "\n",
    "p=.25\n",
    "\n",
    "po = 1-p\n",
    "alpha=0.05\n",
    "\n",
    "alb = 1-al;\n",
    "po = 1-alpha;\n",
    "\n",
    "\n",
    "be=p*alpha + p*alpha;\n",
    "beb=1-be;\n",
    "\n",
    "M=100\n",
    "eps = 0.0000001\n",
    "\n",
    "r=np.linspace(0.00001,100,1000000);\n",
    "\n",
    "\n",
    "H = lambda x : -x*np.log(x)-(1-x)*np.log(1-x);\n",
    "\n",
    "D=np.linspace(0,al,M);\n",
    "Rlb=H(al)-H(D);\n",
    "plt.plot(Rlb,D)\n",
    "\n",
    "D=np.linspace(alpha+eps,al,M);\n",
    "plt.plot(H(be)-H((D-alpha)/(1-2*alpha)),D,'b')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "DO= lambda r : -beb*(palpha)/(be*(1-np.exp(r*(palpha)/be)))-be*(po-al)/(beb*(1-np.exp(r*(po-al)/beb)))+2*al*(1-alpha/beb)/(be*(1-np.exp(2*r*al*(1-alpha/beb)/be)))+alpha\n",
    "RO= lambda r : H(be)+beb*np.log(1-np.exp(-r*(palpha)/be))+be*np.log(1-np.exp(-r*(po-al)/beb))-np.log(1-np.exp(-2*r*al*(1-alpha/beb)/be))-r*(DO(r)-alpha)\n",
    "\n",
    "i=np.where(abs(RO(r))<.0001)\n",
    "plt.plot(RO(r), DO(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0, 0.3)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x560 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha = 0.05\n",
    "p = 0.25\n",
    "eps = 1e-7\n",
    "\n",
    "H = lambda x : -x*np.log(x)-(1-x)*np.log(1-x);\n",
    "be = p * (1-alpha) + (1-p) * alpha\n",
    "\n",
    "u = (p-alpha) / (be)\n",
    "v = (1-p-alpha) / (1-be)\n",
    "\n",
    "def g(r, D) :\n",
    "    return r*(D-alpha)\\\n",
    "           + np.log(1- np.exp(-r*(u+v)))\\\n",
    "           - (1-be)*np.log(1-np.exp(-r*u))\\\n",
    "           - be * np.log(1-np.exp(-r*v))\n",
    "\n",
    "def eq(r, D) :\n",
    "    return (1-be) * u / (np.exp(r * u) - 1)+\\\n",
    "    be * v / (np.exp(r * v) - 1)-\\\n",
    "    (u + v) / (np.exp(r * (u+v)) - 1) - D + alpha\n",
    "    \n",
    "\n",
    "DD = np.linspace(alpha + eps, p, 17)    \n",
    "RR = []\n",
    "for D in DD :\n",
    "    r_st = optimize.fsolve(lambda x : eq(x,D) , 0.01)[0]\n",
    "    R = H(be) - g(r_st, D)\n",
    "    RR += [R]\n",
    "\n",
    "plt.plot(RR / np.log(2), DD)\n",
    "plt.xlim(0, 1)\n",
    "plt.ylim(0, .3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "df = pd.DataFrame({'R' : RR / np.log(2), 'D' : DD})\n",
    "df.to_csv('idrf.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>R</th>\n",
       "      <th>D</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.848545</td>\n",
       "      <td>0.0500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.728379</td>\n",
       "      <td>0.0625</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.641456</td>\n",
       "      <td>0.0750</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.567025</td>\n",
       "      <td>0.0875</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.500747</td>\n",
       "      <td>0.1000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.440577</td>\n",
       "      <td>0.1125</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.385321</td>\n",
       "      <td>0.1250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.334194</td>\n",
       "      <td>0.1375</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.286643</td>\n",
       "      <td>0.1500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.242256</td>\n",
       "      <td>0.1625</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.200718</td>\n",
       "      <td>0.1750</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>0.161777</td>\n",
       "      <td>0.1875</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.125230</td>\n",
       "      <td>0.2000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>0.090909</td>\n",
       "      <td>0.2125</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>0.058673</td>\n",
       "      <td>0.2250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>0.028404</td>\n",
       "      <td>0.2375</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.2500</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           R       D\n",
       "0   0.848545  0.0500\n",
       "1   0.728379  0.0625\n",
       "2   0.641456  0.0750\n",
       "3   0.567025  0.0875\n",
       "4   0.500747  0.1000\n",
       "5   0.440577  0.1125\n",
       "6   0.385321  0.1250\n",
       "7   0.334194  0.1375\n",
       "8   0.286643  0.1500\n",
       "9   0.242256  0.1625\n",
       "10  0.200718  0.1750\n",
       "11  0.161777  0.1875\n",
       "12  0.125230  0.2000\n",
       "13  0.090909  0.2125\n",
       "14  0.058673  0.2250\n",
       "15  0.028404  0.2375\n",
       "16  0.000000  0.2500"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ML_estimator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29688,        859]
NotebookOptionsPosition[     26509,        800]
NotebookOutlinePosition[     26847,        815]
CellTagsIndexPosition[     26804,        812]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"2", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "R"}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", "^", 
      RowBox[{"-", "R"}]}]}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", " ", 
      RowBox[{"g", " ", 
       RowBox[{"2", "^", 
        RowBox[{"-", "R"}]}]}]}], ")"}], "/", "g"}]}]}]], "Input",
 CellChangeTimes->{{3.796519624926551*^9, 3.796519665418522*^9}, {
  3.7965202139496937`*^9, 3.796520215241255*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"dcb38c6d-c8a6-4e83-95a5-8b9f01049680"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "R"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["2", 
       RowBox[{"-", "R"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "R"}]], " ", "g"}]}], ")"}]}], "g"]}]], "Input",
 CellChangeTimes->{3.796520225006185*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"e6a5a830-3c4c-41aa-b89c-ba2aa04c9257"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "R"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["2", 
       RowBox[{"-", "R"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "R"}]], " ", "g"}]}], ")"}]}], "g"]}]], "Output",
 CellChangeTimes->{3.7965202250519543`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"9cbd740e-091e-423c-a298-c475d1f9a79f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.796519672792115*^9, 3.796519684247897*^9}, {
  3.7965201010975733`*^9, 3.796520102265234*^9}, {3.79652015096404*^9, 
  3.79652016383951*^9}, {3.796520222244577*^9, 3.796520227076233*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"1daff44e-eb95-40f4-bdf1-493d0b336630"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"-", "R"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["2", "R"], "+", "g"}], ")"}]}], "g"]], "Output",
 CellChangeTimes->{{3.796520222776042*^9, 3.7965202274152727`*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"c692c7f9-1a88-4f2e-b204-9310f9be33e9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "R"}]], "-", 
   FractionBox["1", 
    RowBox[{"1", "+", "g"}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{"-", "R"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["2", "R"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", "R"], "+", "g"}], ")"}]}], "g"]}], "]"}]], "Input",
 
 CellChangeTimes->{{3.796520199493148*^9, 3.796520205274026*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"01772102-7036-46d6-8957-8639cb5c8492"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"a", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "g"}], ")"}], "^", "2"}]}], " ", "+", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "R"}], ")"}]}]}], ")"}], "^", "2"}], " ", "+",
       " ", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "R"}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    "g"}]}], "/.", 
  RowBox[{"a", "\[Rule]", 
   RowBox[{"2", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"R", "-", 
         RowBox[{
          RowBox[{"Log2", "[", 
           RowBox[{"1", "+", "g"}], "]"}], "/", "2"}]}], ")"}], "/", "m"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.796520423075613*^9, 3.79652045157057*^9}, {
  3.7965204861834383`*^9, 3.796520556287115*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"75040d33-23e8-42c2-981f-a41439f44654"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"-", 
         FractionBox["R", "m"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "m"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], "^", "2"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}], "2"]}], "g"], "+", 
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "2"}], 
       FractionBox["R", "m"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "g"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["2", "m"]}]]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"m", "\[Rule]", "3"}], ",", 
     RowBox[{"R", "\[Rule]", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796520587938257*^9, 3.796520590225752*^9}, {
  3.79652086858453*^9, 3.7965209089815598`*^9}, {3.796521384839007*^9, 
  3.79652141610439*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"1bac6675-640d-4bae-a672-ec12e35fc8d8"],

Cell[BoxData["1.910540920213009`"], "Output",
 CellChangeTimes->{{3.7965208700634727`*^9, 3.7965209092480803`*^9}, {
  3.796521399825436*^9, 3.796521416759801*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"e9105a61-fe61-43cf-864a-abcef4931334"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"R", "-", 
               FractionBox[
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "g"}], "]"}], 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]]}], ")"}]}], "m"]}]], " ", 
         "+", "1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}]}], "g"], "+", 
     FractionBox[
      SuperscriptBox["2", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"R", "-", 
            FractionBox[
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "g"}], "]"}], 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]]}], ")"}]}], "m"]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "g"}], ")"}], "2"]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "\[Rule]", "1"}], ",", 
      RowBox[{"m", "\[Rule]", "3"}], ",", 
      RowBox[{"R", "\[Rule]", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.796520913083004*^9, 3.7965209562852097`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"b0c1d92c-928c-4fff-8136-948886fcbc66"],

Cell[BoxData["1.3152655257249337`"], "Output",
 CellChangeTimes->{3.7965214455098124`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b15c6b22-6b20-43d0-9616-31b20f3facdc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{"-", 
            FractionBox["R", "m"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "g"}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "m"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "g"}], ")"}]}], "+", "1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}]}], "g"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "R"}], "m"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "g"}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["2", "m"]}]]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "\[Rule]", "1"}], ",", 
      RowBox[{"m", "\[Rule]", "3"}], ",", 
      RowBox[{"R", "\[Rule]", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7965214565634604`*^9, 3.796521456903707*^9}, {
  3.796521500908931*^9, 3.796521518692181*^9}, {3.797124773853353*^9, 
  3.797124780488798*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"42c52b4f-4d51-45e0-9022-1c906adf45f9"],

Cell[BoxData["1.3152655257249337`"], "Output",
 CellChangeTimes->{3.796521520362336*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"83d08bad-6983-4cd0-ba1d-f0a337146aba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "R"}], "m"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "g"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      FractionBox["2", "m"]}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["4", 
        RowBox[{"-", "R"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["4", 
        RowBox[{"-", "R"}]], "+", 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"-", 
          FractionBox["R", "m"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}], 
         FractionBox["1", "m"]]}]}], ")"}]}], "g"]}], "/.", 
  RowBox[{"m", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.796520633021921*^9, 3.796520743840353*^9}, {
  3.796520776872661*^9, 3.796520781171999*^9}, {3.7965208247505302`*^9, 
  3.79652083004986*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"48493189-1a51-4950-b7a7-d557ae19c7a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{"-", 
            FractionBox["R", "m"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "g"}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "m"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "g"}], ")"}]}], "+", "1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}]}], "g"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "R"}], "m"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "g"}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["2", "m"]}]]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Rule]", "4"}], ",", 
      RowBox[{"g", "\[Rule]", "5"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "1.4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7965208372110653`*^9, 3.7965208397999573`*^9}, {
  3.7965214696842127`*^9, 3.7965215269826403`*^9}, {3.796529836526897*^9, 
  3.796529882857049*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"936326d9-3915-4b20-9a80-4871da5b929c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk8VOsbAHA7IdIgokL8RMhSWZLnkCaRiuqGSFfdQVnKniyXJtJqaUXo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       "]]},
     Annotation[#, "Charting`Private`Tag$6044#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.4, 0.2570159191668711},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.4, 5}, {0.2570159191668711, 0.3420622630234056}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.796520840140862*^9, {3.796521470770814*^9, 3.796521527709346*^9}, {
   3.7965298718508673`*^9, 3.7965298831515512`*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"1d5530d7-38cd-4fae-b046-58c6e2c5af2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{"-", 
            FractionBox["R", "m"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "g"}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "m"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "g"}], ")"}]}], "+", "1", "-", 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}]]}], ")"}]}], "g"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "R"}], "m"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "g"}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["2", "m"]}]]}]}], "/.", 
    RowBox[{"m", "\[Rule]", "4"}]}], ",", "R"}], "]"}]], "Input",
 CellChangeTimes->{
  3.796520718052055*^9, {3.796529897621697*^9, 3.7965299087885227`*^9}, {
   3.796529946361273*^9, 3.7965299538744707`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"2bc131f0-7c73-4a68-9729-812674013afa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"-", "R"}]], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "g"}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "R"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "R"}]], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "R"}], "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}], ")"}], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "g"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "R"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "R"}]}]], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["R", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], 
        RowBox[{"1", "/", "4"}]], " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "g"]}]], "Output",
 CellChangeTimes->{3.796529957209429*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"a0ebff25-1d96-47ab-957c-a720641d5673"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"%", "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.796529913652183*^9, 3.796529918974412*^9}, {
  3.7965299636785917`*^9, 3.796529965286178*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"13cffca7-4ccc-430b-b074-6b625d732b71"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.796529920736847*^9, 3.796566862349818*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"512e26ef-202b-4e31-a616-37dceca93b4f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"R", "-", 
        RowBox[{
         RowBox[{"Log2", "[", 
          RowBox[{"1", "+", "g"}], "]"}], "/", "2"}]}], ")"}], "/", "m"}]}], 
    ")"}]}], "/", 
  RowBox[{"(", 
   RowBox[{"1", "+", "g"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.796521336790794*^9, 3.79652134159155*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"a1da0894-cf0e-4a3a-9734-72bb51030d30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   SuperscriptBox["2", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"R", "-", 
         FractionBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "g"}], "]"}], 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]]}], ")"}]}], "m"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "g"}], ")"}], "^", "2"}]], "]"}]], "Input",
 CellChangeTimes->{{3.796521349381651*^9, 3.7965213515066767`*^9}, {
  3.796521830875463*^9, 3.796521837623033*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"8db9f684-2ebf-4682-becf-96577a54bd41"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "R"}], "m"]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "g"}], ")"}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    FractionBox["2", "m"]}]]}]], "Output",
 CellChangeTimes->{3.796521351840712*^9, 3.796521838106176*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"0a176400-3927-4da9-827c-12c5cac5b589"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.796521848590067*^9},ExpressionUUID->"dc9aa35d-9df8-48fc-94df-\
a1a484d25ef4"],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "g"}], ")"}], "^", "2"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "R"}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "R"}], ")"}]}], "+", "1"}], ")"}], "/", 
     "g"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796521869616961*^9, 3.7965220135463142`*^9}, {
  3.796566809923915*^9, 3.796566836648134*^9}},
 CellLabel->"",ExpressionUUID->"0dbe65ff-31d4-4712-9e63-c8ba1c8656a8"],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7965668614466867`*^9, 
  3.796566867349009*^9}},ExpressionUUID->"09e7007e-f2ef-4964-8a29-\
2c8ebb28e718"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "R"}], "m"]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "g"}], ")"}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    FractionBox["2", "m"]}]]}]], "Output",
 CellChangeTimes->{3.7965220148185377`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"1a238806-0779-4133-a6b3-006e665dfb75"]
}, Open  ]]
},
WindowSize->{750, 633},
WindowMargins->{{302, Automatic}, {Automatic, 62}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 607, 19, 30, "Input",ExpressionUUID->"dcb38c6d-c8a6-4e83-95a5-8b9f01049680"],
Cell[CellGroupData[{
Cell[1190, 43, 516, 17, 55, InheritFromParent,ExpressionUUID->"e6a5a830-3c4c-41aa-b89c-ba2aa04c9257"],
Cell[1709, 62, 519, 17, 58, "Output",ExpressionUUID->"9cbd740e-091e-423c-a298-c475d1f9a79f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2265, 84, 354, 5, 30, InheritFromParent,ExpressionUUID->"1daff44e-eb95-40f4-bdf1-493d0b336630"],
Cell[2622, 91, 370, 10, 58, "Output",ExpressionUUID->"c692c7f9-1a88-4f2e-b204-9310f9be33e9"]
}, Open  ]],
Cell[3007, 104, 650, 21, 55, InheritFromParent,ExpressionUUID->"01772102-7036-46d6-8957-8639cb5c8492"],
Cell[3660, 127, 1214, 41, 52, InheritFromParent,ExpressionUUID->"75040d33-23e8-42c2-981f-a41439f44654"],
Cell[CellGroupData[{
Cell[4899, 172, 1530, 49, 92, InheritFromParent,ExpressionUUID->"1bac6675-640d-4bae-a672-ec12e35fc8d8"],
Cell[6432, 223, 243, 3, 34, "Output",ExpressionUUID->"e9105a61-fe61-43cf-864a-abcef4931334"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6712, 231, 1660, 50, 120, "Input",ExpressionUUID->"b0c1d92c-928c-4fff-8136-948886fcbc66"],
Cell[8375, 283, 169, 2, 34, "Output",ExpressionUUID->"b15c6b22-6b20-43d0-9616-31b20f3facdc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8581, 290, 1572, 48, 91, "Input",ExpressionUUID->"42c52b4f-4d51-45e0-9022-1c906adf45f9"],
Cell[10156, 340, 167, 2, 34, "Output",ExpressionUUID->"83d08bad-6983-4cd0-ba1d-f0a337146aba"]
}, Open  ]],
Cell[10338, 345, 1122, 36, 67, InheritFromParent,ExpressionUUID->"48493189-1a51-4950-b7a7-d557ae19c7a5"],
Cell[CellGroupData[{
Cell[11485, 385, 1586, 49, 98, InheritFromParent,ExpressionUUID->"936326d9-3915-4b20-9a80-4871da5b929c"],
Cell[13074, 436, 6669, 129, 236, "Output",ExpressionUUID->"1d5530d7-38cd-4fae-b046-58c6e2c5af2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19780, 570, 1409, 44, 67, "Input",ExpressionUUID->"2bc131f0-7c73-4a68-9729-812674013afa"],
Cell[21192, 616, 1644, 56, 122, "Output",ExpressionUUID->"a0ebff25-1d96-47ab-957c-a720641d5673"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22873, 677, 284, 5, 30, InheritFromParent,ExpressionUUID->"13cffca7-4ccc-430b-b074-6b625d732b71"],
Cell[23160, 684, 178, 2, 34, "Output",ExpressionUUID->"512e26ef-202b-4e31-a616-37dceca93b4f"]
}, Open  ]],
Cell[23353, 689, 512, 16, 30, "Input",ExpressionUUID->"a1da0894-cf0e-4a3a-9734-72bb51030d30"],
Cell[CellGroupData[{
Cell[23890, 709, 678, 19, 72, InheritFromParent,ExpressionUUID->"8db9f684-2ebf-4682-becf-96577a54bd41"],
Cell[24571, 730, 425, 13, 41, "Output",ExpressionUUID->"0a176400-3927-4da9-827c-12c5cac5b589"]
}, Open  ]],
Cell[25011, 746, 128, 3, 30, "Input",ExpressionUUID->"dc9aa35d-9df8-48fc-94df-a1a484d25ef4"],
Cell[25142, 751, 764, 24, 30, "Input",ExpressionUUID->"0dbe65ff-31d4-4712-9e63-c8ba1c8656a8"],
Cell[CellGroupData[{
Cell[25931, 779, 154, 3, 30, "Input",ExpressionUUID->"09e7007e-f2ef-4964-8a29-2c8ebb28e718"],
Cell[26088, 784, 405, 13, 41, "Output",ExpressionUUID->"1a238806-0779-4133-a6b3-006e665dfb75"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


